On a simple quartic family of Thue equations over imaginary quadratic number fields

Let $t$ be any imaginary quadratic integer with $|t|\geq 100$. We prove that the inequality \[ |F_t(X,Y)| = | X^4 - t X^3 Y - 6 X^2 Y^2 + t X Y^3 + Y^4 | \leq 1 \] has only trivial solutions $(x,y)$ in integers of the same imaginary quadratic number field as $t$. Moreover, we prove results on the inequalities $|F_t(X,Y)| \leq C|t|$ and $|F_t(X,Y)| \leq |t|^{2 -\varepsilon}$. These results follow from an approximation result that is based on the hypergeometric method. The proofs in this paper require a fair amount of computations, for which the code (in Sage) is provided.

==> QarticFamily_Rouche.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "# Proof of Lemma 4 (mostly computed \"by hand')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "alpha = -s + 5*s^3 - 46*s^5 + 509*s^7 - 6170*s^9 + 78994*s^11 + O(s^13)\n",
      "where s = t^(-1)\n"
     ]
    }
   ],
   "source": [
    "# approximation of alpha\n",
    "\n",
    "S.<s> = PowerSeriesRing(QQ,'s',10)\n",
    "R.<x> = S[]\n",
    "\n",
    "f = x^4 - (1/s) * x^3 - 6 * x^2 + (1/s) * x + 1\n",
    "fprime = derivative(f,x)\n",
    "\n",
    "x0 = 0\n",
    "k = 3\n",
    "\n",
    "for i in range(1,k+1):\n",
    "    xnew = x0 - f(x0)/fprime(x0)\n",
    "    x0 = xnew\n",
    "\n",
    "alpha = x0\n",
    "print(\"alpha =\", alpha)\n",
    "print(\"where s = t^(-1)\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "alpha^(0) = -s + 5*s^3 - 46*s^5 + 509*s^7 - 6170*s^9 + 78994*s^11 + O(s^13)\n",
      "used approximation: -s\n",
      "|z| = 5.01000000000000 * |t| ^ -3\n",
      "|h(0)| <=  5.00010000000000 * |t| ^ -2\n",
      "h(z)- h(0) = z^4 + (-s^-1 - 4*s)*z^3 + (-3 + 6*s^2)*z^2 + (s^-1 + 9*s - 4*s^3)*z\n",
      "main term: (s^-1)*z\n",
      "|main term| = 5.01000000000000 * |t| ^ -2\n",
      "Exponents of |t| in bounds match? True\n",
      "next: find upper bound for: | z^4 + (-s^-1 - 4*s)*z^3 + (-3 + 6*s^2)*z^2 + (9*s - 4*s^3)*z |\n",
      "| ...| <= 0.00450995367940241 * |t| ^ -2\n",
      "|h(z)-h(0)| >=  5.00549004632060  * |t| ^ -2\n",
      "Bounds match? True\n"
     ]
    }
   ],
   "source": [
    "# Rouche for alpha^(0)\n",
    "\n",
    "print(\"alpha^(0) =\", alpha)\n",
    "\n",
    "bt = -s # approximation to alpha\n",
    "print(\"used approximation:\", bt)\n",
    "\n",
    "# |z| = 5.01 |t|^-3\n",
    "fixedconst = 5.01 \n",
    "fixedexpo = -3 \n",
    "print(\"|z| =\", fixedconst, \"* |t| ^\", fixedexpo)\n",
    "\n",
    "# compute upper bound for |h(0)|\n",
    "h0 = f(bt)\n",
    "expos = h0.exponents()\n",
    "expinbound = - min(expos) # exponent of |t| in upper bound for |h(0)|\n",
    "coeffs = h0.coefficients()\n",
    "ubh0 = add([abs(coeffs[j] * 100^(-expos[j] - expinbound)) for j in range(0,len(coeffs))])\n",
    "print(\"|h(0)| <= \", ubh0.n(), \"* |t| ^\", expinbound)\n",
    "\n",
    "# compute lower bound for |h(z) - h(0)| \n",
    "T.<z> = S[]\n",
    "print(\"h(z)- h(0) =\",  f(bt + z) - f(bt))\n",
    "mainterm = s^-1 * z # set manually after looking at h(z)- h(0)\n",
    "print(\"main term:\", mainterm)\n",
    "expomainterm = -2 # set manually after looking at mainterm, exponent of |t| in mainterm\n",
    "absmainterm = fixedconst # set manually after looking at mainterm\n",
    "print(\"|main term| =\", absmainterm, \"* |t| ^\", expomainterm)\n",
    "print(\"Exponents of |t| in bounds match?\", expinbound == expomainterm)\n",
    "tobound = f(bt + z) - f(bt) - mainterm # want to bound this part from above\n",
    "print(\"next: find upper bound for: |\", tobound, \"|\")\n",
    "expos = tobound.exponents() # exponents of z\n",
    "coeffs = tobound.coefficients() # coefficients of z, z^, ...; in terms of powers of s\n",
    "ub = 0\n",
    "for i in range(0,len(expos)): # run through terms of shape (...) * z^(...)\n",
    "    zexpo = expos[i] # exponent of z\n",
    "    coefffromz = fixedconst^zexpo # constant that comes from z^(...)\n",
    "    expofromz = fixedexpo * zexpo # exponent of |t| coming from the power of z\n",
    "    subexpos = coeffs[i].exponents() # exponents of s\n",
    "    subcoeffs = coeffs[i].coefficients() # coefficients of s\n",
    "    for j in range(0,len(subexpos)): # run through expressions of shape (...) * s^(...)\n",
    "        tempexpo = - subexpos[j] + expofromz - expinbound \n",
    "            # exponent of |t| in subexpression * z^(...) minus what we have in bound\n",
    "        if tempexpo <= 0:\n",
    "            tempbound = abs(subcoeffs[j]) * coefffromz * 100^tempexpo\n",
    "            ub = ub + tempbound\n",
    "        else: \n",
    "            print(\"!!! Can't bound from above because exponent of |t| is positive\")\n",
    "print(\"| ...| <=\", ub, \"* |t| ^\", expinbound)\n",
    "lowerbound = absmainterm - ub\n",
    "print(\"|h(z)-h(0)| >= \", lowerbound, \" * |t| ^\", expinbound)\n",
    "print(\"Bounds match?\", ubh0 < lowerbound )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "alpha^(1) = -1 - 2*s - 2*s^2 + 8*s^3 + 18*s^4 - 64*s^5 - 196*s^6 + 640*s^7 + 2346*s^8 - 7168*s^9 - 29724*s^10 + 86016*s^11 + 391220*s^12 + O(s^13)\n",
      "used approximation: -1\n",
      "|z| = 2.16000000000000 * |t| ^ -1\n",
      "|h(0)| <=  4.00000000000000 * |t| ^ 0\n",
      "h(z)- h(0) = z^4 + (-s^-1 - 4)*z^3 + (3*s^-1)*z^2 + (-2*s^-1 + 8)*z\n",
      "main term: (-2*s^-1)*z\n",
      "|main term| = 4.32000000000000 * |t| ^ 0\n",
      "Exponents of |t| in bounds match? True\n",
      "next: find upper bound for: | z^4 + (-s^-1 - 4)*z^3 + (3*s^-1)*z^2 + 8*z |\n",
      "| ...| <= 0.313816298062234 * |t| ^ 0\n",
      "|h(z)-h(0)| >=  4.00618370193777  * |t| ^ 0\n",
      "Bounds match? True\n"
     ]
    }
   ],
   "source": [
    "# Rouche for alpha^(1)\n",
    "\n",
    "alpha1 = (alpha-1)/(alpha+1)\n",
    "print(\"alpha^(1) =\", alpha1)\n",
    "\n",
    "bt = -1 # approximation to alpha^(1)\n",
    "print(\"used approximation:\", bt)\n",
    "\n",
    "# |z| = 2.16 |t|^-1\n",
    "fixedconst = 2.16 \n",
    "fixedexpo = -1\n",
    "print(\"|z| =\", fixedconst, \"* |t| ^\", fixedexpo)\n",
    "\n",
    "# compute upper bound for |h(0)|\n",
    "h0 = f(bt)\n",
    "expos = h0.exponents()\n",
    "expinbound = - min(expos) # exponent of |t| in upper bound for |h(0)|\n",
    "coeffs = h0.coefficients()\n",
    "ubh0 = add([abs(coeffs[j] * 100^(-expos[j] - expinbound)) for j in range(0,len(coeffs))])\n",
    "print(\"|h(0)| <= \", ubh0.n(), \"* |t| ^\", expinbound)\n",
    "\n",
    "# compute lower bound for |h(z) - h(0)| \n",
    "T.<z> = S[]\n",
    "print(\"h(z)- h(0) =\",  f(bt + z) - f(bt))\n",
    "mainterm = - 2 * s^-1 * z # set manually after looking at h(z)- h(0)\n",
    "print(\"main term:\", mainterm)\n",
    "expomainterm = 0 # set manually after looking at mainterm, exponent of |t| in mainterm\n",
    "absmainterm = 2 * fixedconst # set manually after looking at mainterm\n",
    "print(\"|main term| =\", absmainterm, \"* |t| ^\", expomainterm)\n",
    "print(\"Exponents of |t| in bounds match?\", expinbound == expomainterm)\n",
    "tobound = f(bt + z) - f(bt) - mainterm # want to bound this part from above\n",
    "print(\"next: find upper bound for: |\", tobound, \"|\")\n",
    "expos = tobound.exponents() # exponents of z\n",
    "coeffs = tobound.coefficients() # coefficients of z, z^, ...; in terms of powers of s\n",
    "ub = 0\n",
    "for i in range(0,len(expos)): # run through terms of shape (...) * z^(...)\n",
    "    zexpo = expos[i] # exponent of z\n",
    "    coefffromz = fixedconst^zexpo # constant that comes from z^(...)\n",
    "    expofromz = fixedexpo * zexpo # exponent of |t| coming from the power of z\n",
    "    subexpos = coeffs[i].exponents() # exponents of s\n",
    "    subcoeffs = coeffs[i].coefficients() # coefficients of s\n",
    "    for j in range(0,len(subexpos)): # run through expressions of shape (...) * s^(...)\n",
    "        tempexpo = - subexpos[j] + expofromz - expinbound \n",
    "            # exponent of |t| in subexpression * z^(...) minus what we have in bound\n",
    "        if tempexpo <= 0:\n",
    "            tempbound = abs(subcoeffs[j]) * coefffromz * 100^tempexpo\n",
    "            ub = ub + tempbound\n",
    "        else: \n",
    "            print(\"!!! Can't bound from above because exponent of |t| is positive\")\n",
    "print(\"| ...| <=\", ub, \"* |t| ^\", expinbound)\n",
    "lowerbound = absmainterm - ub\n",
    "print(\"|h(z)-h(0)| >= \", lowerbound, \" * |t| ^\", expinbound)\n",
    "print(\"Bounds match?\", ubh0 < lowerbound )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "alpha^(2) = s^-1 + 5*s - 21*s^3 + 174*s^5 - 1789*s^7 + 20506*s^9 + O(s^11)\n",
      "used approximation: s^-1\n",
      "|z| = 5.02000000000000 * |t| ^ -1\n",
      "|h(0)| <=  5.00010000000000 * |t| ^ 2\n",
      "h(z)- h(0) = z^4 + (3*s^-1)*z^3 + (3*s^-2 - 6)*z^2 + (s^-3 - 11*s^-1)*z\n",
      "main term: (s^-3)*z\n",
      "|main term| = 5.02000000000000 * |t| ^ 2\n",
      "Exponents of |t| in bounds match? True\n",
      "next: find upper bound for: | z^4 + (3*s^-1)*z^3 + (3*s^-2 - 6)*z^2 + (-11*s^-1)*z |\n",
      "| ...| <= 0.0130874278393002 * |t| ^ 2\n",
      "|h(z)-h(0)| >=  5.00691257216070  * |t| ^ 2\n",
      "Bounds match? True\n"
     ]
    }
   ],
   "source": [
    "# Rouche for alpha^(2)\n",
    "\n",
    "alpha2 = -1/alpha\n",
    "print(\"alpha^(2) =\", alpha2)\n",
    "\n",
    "bt = s^-1 # approximation to alpha^(2)\n",
    "print(\"used approximation:\", bt)\n",
    "\n",
    "# |z| = 5.02 |t|^-1\n",
    "fixedconst = 5.02 \n",
    "fixedexpo = -1\n",
    "print(\"|z| =\", fixedconst, \"* |t| ^\", fixedexpo)\n",
    "\n",
    "# compute upper bound for |h(0)|\n",
    "h0 = f(bt)\n",
    "expos = h0.exponents()\n",
    "expinbound = - min(expos) # exponent of |t| in upper bound for |h(0)|\n",
    "coeffs = h0.coefficients()\n",
    "ubh0 = add([abs(coeffs[j] * 100^(-expos[j] - expinbound)) for j in range(0,len(coeffs))])\n",
    "print(\"|h(0)| <= \", ubh0.n(), \"* |t| ^\", expinbound)\n",
    "\n",
    "# compute lower bound for |h(z) - h(0)| \n",
    "T.<z> = S[]\n",
    "print(\"h(z)- h(0) =\",  f(bt + z) - f(bt))\n",
    "mainterm = s^-3 * z # set manually after looking at h(z)- h(0)\n",
    "print(\"main term:\", mainterm)\n",
    "expomainterm = 2 # set manually after looking at mainterm, exponent of |t| in mainterm\n",
    "absmainterm = fixedconst # set manually after looking at mainterm\n",
    "print(\"|main term| =\", absmainterm, \"* |t| ^\", expomainterm)\n",
    "print(\"Exponents of |t| in bounds match?\", expinbound == expomainterm)\n",
    "tobound = f(bt + z) - f(bt) - mainterm # want to bound this part from above\n",
    "print(\"next: find upper bound for: |\", tobound, \"|\")\n",
    "expos = tobound.exponents() # exponents of z\n",
    "coeffs = tobound.coefficients() # coefficients of z, z^, ...; in terms of powers of s\n",
    "ub = 0\n",
    "for i in range(0,len(expos)): # run through terms of shape (...) * z^(...)\n",
    "    zexpo = expos[i] # exponent of z\n",
    "    coefffromz = fixedconst^zexpo # constant that comes from z^(...)\n",
    "    expofromz = fixedexpo * zexpo # exponent of |t| coming from the power of z\n",
    "    subexpos = coeffs[i].exponents() # exponents of s\n",
    "    subcoeffs = coeffs[i].coefficients() # coefficients of s\n",
    "    for j in range(0,len(subexpos)): # run through expressions of shape (...) * s^(...)\n",
    "        tempexpo = - subexpos[j] + expofromz - expinbound \n",
    "            # exponent of |t| in subexpression * z^(...) minus what we have in bound\n",
    "        if tempexpo <= 0:\n",
    "            tempbound = abs(subcoeffs[j]) * coefffromz * 100^tempexpo\n",
    "            ub = ub + tempbound\n",
    "        else: \n",
    "            print(\"!!! Can't bound from above because exponent of |t| is positive\")\n",
    "print(\"| ...| <=\", ub, \"* |t| ^\", expinbound)\n",
    "lowerbound = absmainterm - ub\n",
    "print(\"|h(z)-h(0)| >= \", lowerbound, \" * |t| ^\", expinbound)\n",
    "print(\"Bounds match?\", ubh0 < lowerbound )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "alpha^(3) = 1 - 2*s + 2*s^2 + 8*s^3 - 18*s^4 - 64*s^5 + 196*s^6 + 640*s^7 - 2346*s^8 - 7168*s^9 + 29724*s^10 + 86016*s^11 - 391220*s^12 + O(s^13)\n",
      "used approximation: 1\n",
      "|z| = 2.16000000000000 * |t| ^ -1\n",
      "|h(0)| <=  4.00000000000000 * |t| ^ 0\n",
      "h(z)- h(0) = z^4 + (-s^-1 + 4)*z^3 + (-3*s^-1)*z^2 + (-2*s^-1 - 8)*z\n",
      "main term: (-2*s^-1)*z\n",
      "|main term| = 4.32000000000000 * |t| ^ 0\n",
      "Exponents of |t| in bounds match? True\n",
      "next: find upper bound for: | z^4 + (-s^-1 + 4)*z^3 + (-3*s^-1)*z^2 - 8*z |\n",
      "| ...| <= 0.313816298062234 * |t| ^ 0\n",
      "|h(z)-h(0)| >=  4.00618370193777  * |t| ^ 0\n",
      "Bounds match? True\n"
     ]
    }
   ],
   "source": [
    "# Rouche for alpha^(3)\n",
    "\n",
    "alpha3 = -(alpha+1)/(alpha-1)\n",
    "print(\"alpha^(3) =\", alpha3)\n",
    "\n",
    "bt = 1 # approximation to alpha^(3)\n",
    "print(\"used approximation:\", bt)\n",
    "\n",
    "# |z| = 2.16 |t|^-1\n",
    "fixedconst = 2.16 \n",
    "fixedexpo = -1 \n",
    "print(\"|z| =\", fixedconst, \"* |t| ^\", fixedexpo)\n",
    "\n",
    "# compute upper bound for |h(0)|\n",
    "h0 = f(bt)\n",
    "expos = h0.exponents()\n",
    "expinbound = - min(expos) # exponent of |t| in upper bound for |h(0)|\n",
    "coeffs = h0.coefficients()\n",
    "ubh0 = add([abs(coeffs[j] * 100^(-expos[j] - expinbound)) for j in range(0,len(coeffs))])\n",
    "print(\"|h(0)| <= \", ubh0.n(), \"* |t| ^\", expinbound)\n",
    "\n",
    "# compute lower bound for |h(z) - h(0)| \n",
    "T.<z> = S[]\n",
    "print(\"h(z)- h(0) =\",  f(bt + z) - f(bt))\n",
    "mainterm = -2 * s^-1 * z # set manually after looking at h(z)- h(0)\n",
    "print(\"main term:\", mainterm)\n",
    "expomainterm = 0 # set manually after looking at mainterm, exponent of |t| in mainterm\n",
    "absmainterm = 2 * fixedconst # set manually after looking at mainterm\n",
    "print(\"|main term| =\", absmainterm, \"* |t| ^\", expomainterm)\n",
    "print(\"Exponents of |t| in bounds match?\", expinbound == expomainterm)\n",
    "tobound = f(bt + z) - f(bt) - mainterm # want to bound this part from above\n",
    "print(\"next: find upper bound for: |\", tobound, \"|\")\n",
    "expos = tobound.exponents() # exponents of z\n",
    "coeffs = tobound.coefficients() # coefficients of z, z^, ...; in terms of powers of s\n",
    "ub = 0\n",
    "for i in range(0,len(expos)): # run through terms of shape (...) * z^(...)\n",
    "    zexpo = expos[i] # exponent of z\n",
    "    coefffromz = fixedconst^zexpo # constant that comes from z^(...)\n",
    "    expofromz = fixedexpo * zexpo # exponent of |t| coming from the power of z\n",
    "    subexpos = coeffs[i].exponents() # exponents of s\n",
    "    subcoeffs = coeffs[i].coefficients() # coefficients of s\n",
    "    for j in range(0,len(subexpos)): # run through expressions of shape (...) * s^(...)\n",
    "        tempexpo = - subexpos[j] + expofromz - expinbound \n",
    "            # exponent of |t| in subexpression * z^(...) minus what we have in bound\n",
    "        if tempexpo <= 0:\n",
    "            tempbound = abs(subcoeffs[j]) * coefffromz * 100^tempexpo\n",
    "            ub = ub + tempbound\n",
    "        else: \n",
    "            print(\"!!! Can't bound from above because exponent of |t| is positive\")\n",
    "print(\"| ...| <=\", ub, \"* |t| ^\", expinbound)\n",
    "lowerbound = absmainterm - ub\n",
    "print(\"|h(z)-h(0)| >= \", lowerbound, \" * |t| ^\", expinbound)\n",
    "print(\"Bounds match?\", ubh0 < lowerbound )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "# Proof of Lemma 8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "alpha = -s + 5*s^3 - 46*s^5 + 509*s^7 - 6170*s^9 + 78994*s^11 - 1048956*s^13 + 14297885*s^15 - 198756386*s^17 + 2805592454*s^19 - 40092539460*s^21 + 578731619634*s^23 - 8424489620932*s^25 + 123511225534724*s^27 - 1821914025180536*s^29 + 27018244217543517*s^31 - 402539671931650162*s^33 + O(s^34)\n",
      "where s = t^(-1)\n"
     ]
    }
   ],
   "source": [
    "# approximation of alpha\n",
    "\n",
    "S.<s> = PowerSeriesRing(QQ,'s',31)\n",
    "R.<x> = S[]\n",
    "\n",
    "f = x^4 - (1/s) * x^3 - 6 * x^2 + (1/s) * x + 1\n",
    "fprime = derivative(f,x)\n",
    "\n",
    "x0 = 0\n",
    "k = 15\n",
    "\n",
    "for i in range(1,k+1):\n",
    "    xnew = x0 - f(x0)/fprime(x0)\n",
    "    x0 = xnew\n",
    "\n",
    "alpha = x0\n",
    "print(\"alpha =\", alpha)\n",
    "print(\"where s = t^(-1)\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "used approximation: -s + 5*s^3 - 46*s^5 + 509*s^7 - 6170*s^9 + 78994*s^11 - 1048956*s^13 + 14297885*s^15 - 198756386*s^17 + 2805592454*s^19 - 40092539460*s^21 + 578731619634*s^23 - 8424489620932*s^25 + 123511225534724*s^27 - 1821914025180536*s^29\n",
      "|z| = 2.71000000000000e16 * |t| ^ -31\n",
      "|h(0)| <=  2.70341965865559e16 * |t| ^ -30\n",
      "h(z)- h(0) = z^4 + (-s^-1 - 4*s + 20*s^3 - 184*s^5 + 2036*s^7 - 24680*s^9 + 315976*s^11 - 4195824*s^13 + 57191540*s^15 - 795025544*s^17 + 11222369816*s^19 - 160370157840*s^21 + 2314926478536*s^23 - 33697958483728*s^25 + 494044902138896*s^27 - 7287656100722144*s^29)*z^3 + (-3 - 9*s^2 + 78*s^4 - 825*s^6 + 9642*s^8 - 119706*s^10 + 1547772*s^12 - 20606217*s^14 + 280466130*s^16 - 3883895166*s^18 + 54536954244*s^20 - 774598817034*s^22 + 11107495850724*s^24 - 160577122992660*s^26 + 2337685870950264*s^28 + 46815221639518062*s^30 - 379220818332252312*s^32 + 4155505008622222272*s^34 - 49114014883077573120*s^36 + 600164821452741341712*s^38 - 7457285192807355063744*s^40 + 93346427797979436462528*s^42 - 1169240002030140757423104*s^44 + 14566362431181398176791480*s^46 - 179267345367587501136759264*s^48 + 2160132290766775775488750656*s^50 - 25139019506550067299545839104*s^52 + 275714486542903163392433491680*s^54 - 2700322008827400032606843184768*s^56 + 19916224290897256595204359483776*s^58)*z^2 + (s^-1 + 9*s - 34*s^3 + 261*s^5 - 2526*s^7 + 27530*s^9 - 322692*s^11 + 3973677*s^13 - 50710534*s^15 + 664892958*s^17 - 8904743772*s^19 + 121315811234*s^21 - 1676204224044*s^23 + 23434638041268*s^25 - 330935697537032*s^27 + 4713857073589629*s^29 + 94459292029323672*s^31 - 951620475980714636*s^33 + 10471270091652590424*s^35 - 119338995231695385252*s^37 + 1376885290173781875432*s^39 - 15838115064363629905080*s^41 + 178927857776570087327088*s^43 - 1945035831650218022814664*s^45 + 19605650108216399533869480*s^47 - 167218269707107304235932856*s^49 + 792200878892618984327115568*s^51 + 11744712026154633824372805672*s^53 - 506651910281213899250904463248*s^55 + 12287684270875240741807018766576*s^57 - 251655511675987277954183819741664*s^59 + 2563142095751376298552472065773840*s^61 - 29155763878491818984761711878669792*s^63 + 339775831257723604008225747505578720*s^65 - 3985808324048204682500252994841300416*s^67 + 46658879210754554323480698649726577376*s^69 - 541586977206267589183360230447494330688*s^71 + 6195088350767341092216648253737907678656*s^73 - 69343680545304144657015315525076559095168*s^75 + 752598635250017950694146212271066236270720*s^77 - 7816355995325993044172245254458998267773696*s^79 + 76086633217511630268969324557960096130665216*s^81 - 669088130302295416864317622962358502819882496*s^83 + 4919754540386319257877528401591194612405275648*s^85 - 24190432242817991395605331600870045734775322624*s^87)*z\n",
      "main term: (s^-1)*z\n",
      "|main term| = 2.71000000000000e16 * |t| ^ -30\n",
      "Exponents of |t| in bounds match? True\n",
      "next: find upper bound for: | z^4 + (-s^-1 - 4*s + 20*s^3 - 184*s^5 + 2036*s^7 - 24680*s^9 + 315976*s^11 - 4195824*s^13 + 57191540*s^15 - 795025544*s^17 + 11222369816*s^19 - 160370157840*s^21 + 2314926478536*s^23 - 33697958483728*s^25 + 494044902138896*s^27 - 7287656100722144*s^29)*z^3 + (-3 - 9*s^2 + 78*s^4 - 825*s^6 + 9642*s^8 - 119706*s^10 + 1547772*s^12 - 20606217*s^14 + 280466130*s^16 - 3883895166*s^18 + 54536954244*s^20 - 774598817034*s^22 + 11107495850724*s^24 - 160577122992660*s^26 + 2337685870950264*s^28 + 46815221639518062*s^30 - 379220818332252312*s^32 + 4155505008622222272*s^34 - 49114014883077573120*s^36 + 600164821452741341712*s^38 - 7457285192807355063744*s^40 + 93346427797979436462528*s^42 - 1169240002030140757423104*s^44 + 14566362431181398176791480*s^46 - 179267345367587501136759264*s^48 + 2160132290766775775488750656*s^50 - 25139019506550067299545839104*s^52 + 275714486542903163392433491680*s^54 - 2700322008827400032606843184768*s^56 + 19916224290897256595204359483776*s^58)*z^2 + (9*s - 34*s^3 + 261*s^5 - 2526*s^7 + 27530*s^9 - 322692*s^11 + 3973677*s^13 - 50710534*s^15 + 664892958*s^17 - 8904743772*s^19 + 121315811234*s^21 - 1676204224044*s^23 + 23434638041268*s^25 - 330935697537032*s^27 + 4713857073589629*s^29 + 94459292029323672*s^31 - 951620475980714636*s^33 + 10471270091652590424*s^35 - 119338995231695385252*s^37 + 1376885290173781875432*s^39 - 15838115064363629905080*s^41 + 178927857776570087327088*s^43 - 1945035831650218022814664*s^45 + 19605650108216399533869480*s^47 - 167218269707107304235932856*s^49 + 792200878892618984327115568*s^51 + 11744712026154633824372805672*s^53 - 506651910281213899250904463248*s^55 + 12287684270875240741807018766576*s^57 - 251655511675987277954183819741664*s^59 + 2563142095751376298552472065773840*s^61 - 29155763878491818984761711878669792*s^63 + 339775831257723604008225747505578720*s^65 - 3985808324048204682500252994841300416*s^67 + 46658879210754554323480698649726577376*s^69 - 541586977206267589183360230447494330688*s^71 + 6195088350767341092216648253737907678656*s^73 - 69343680545304144657015315525076559095168*s^75 + 752598635250017950694146212271066236270720*s^77 - 7816355995325993044172245254458998267773696*s^79 + 76086633217511630268969324557960096130665216*s^81 - 669088130302295416864317622962358502819882496*s^83 + 4919754540386319257877528401591194612405275648*s^85 - 24190432242817991395605331600870045734775322624*s^87)*z |\n",
      "| ...| <= 2.43992210799529e13 * |t| ^ -30\n",
      "|h(z)-h(0)| >=  2.70756007789200e16  * |t| ^ -30\n",
      "Bounds match? True\n"
     ]
    }
   ],
   "source": [
    "# Rouche for alpha^(0) better approximation\n",
    "\n",
    "bt = alpha.truncate(30) # approximation to alpha\n",
    "print(\"used approximation:\", bt)\n",
    "\n",
    "# |z| = 2.71 * 10^16 * |t|^-31\n",
    "fixedconst = 2.71 * 10^16\n",
    "fixedexpo = -31\n",
    "print(\"|z| =\", fixedconst, \"* |t| ^\", fixedexpo)\n",
    "\n",
    "# compute upper bound for |h(0)|\n",
    "h0 = f(bt)\n",
    "expos = h0.exponents()\n",
    "expinbound = - min(expos) # exponent of |t| in upper bound for |h(0)|\n",
    "coeffs = h0.coefficients()\n",
    "ubh0 = add([abs(coeffs[j] * 100^(-expos[j] - expinbound)) for j in range(0,len(coeffs))])\n",
    "print(\"|h(0)| <= \", ubh0.n(), \"* |t| ^\", expinbound)\n",
    "\n",
    "# compute lower bound for |h(z) - h(0)| \n",
    "T.<z> = S[]\n",
    "print(\"h(z)- h(0) =\",  f(bt + z) - f(bt))\n",
    "mainterm = s^-1 * z # set manually after looking at h(z)- h(0)\n",
    "print(\"main term:\", mainterm)\n",
    "expomainterm = -30 # set manually after looking at mainterm, exponent of |t| in mainterm\n",
    "absmainterm = fixedconst # set manually after looking at mainterm\n",
    "print(\"|main term| =\", absmainterm, \"* |t| ^\", expomainterm)\n",
    "print(\"Exponents of |t| in bounds match?\", expinbound == expomainterm)\n",
    "tobound = f(bt + z) - f(bt) - mainterm # want to bound this part from above\n",
    "print(\"next: find upper bound for: |\", tobound, \"|\")\n",
    "expos = tobound.exponents() # exponents of z\n",
    "coeffs = tobound.coefficients() # coefficients of z, z^, ...; in terms of powers of s\n",
    "ub = 0\n",
    "for i in range(0,len(expos)): # run through terms of shape (...) * z^(...)\n",
    "    zexpo = expos[i] # exponent of z\n",
    "    coefffromz = fixedconst^zexpo # constant that comes from z^(...)\n",
    "    expofromz = fixedexpo * zexpo # exponent of |t| coming from the power of z\n",
    "    subexpos = coeffs[i].exponents() # exponents of s\n",
    "    subcoeffs = coeffs[i].coefficients() # coefficients of s\n",
    "    for j in range(0,len(subexpos)): # run through expressions of shape (...) * s^(...)\n",
    "        tempexpo = - subexpos[j] + expofromz - expinbound \n",
    "            # exponent of |t| in subexpression * z^(...) minus what we have in bound\n",
    "        if tempexpo <= 0:\n",
    "            tempbound = abs(subcoeffs[j]) * coefffromz * 100^tempexpo\n",
    "            ub = ub + tempbound\n",
    "        else: \n",
    "            print(\"!!! Can't bound from above because exponent of |t| is positive\")\n",
    "print(\"| ...| <=\", ub, \"* |t| ^\", expinbound)\n",
    "lowerbound = absmainterm - ub\n",
    "print(\"|h(z)-h(0)| >= \", lowerbound, \" * |t| ^\", expinbound)\n",
    "print(\"Bounds match?\", ubh0 < lowerbound )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "# Proof of Lemma 9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "alpha^(3) = 1 - 2*s + 2*s^2 + 8*s^3 - 18*s^4 - 64*s^5 + 196*s^6 + 640*s^7 - 2346*s^8 - 7168*s^9 + 29724*s^10 + 86016*s^11 - 391220*s^12 - 1081344*s^13 + 5291656*s^14 + 14057472*s^15 - 73061274*s^16 - 187432960*s^17 + 1025056044*s^18 + 2549088256*s^19 - 14567881052*s^20 - 35223764992*s^21 + 209232806328*s^22 + 493132709888*s^23 - 3031747059460*s^24 - 6979724509184*s^25 + 44259233299736*s^26 + 99710350131200*s^27 - 650285662207656*s^28 - 1435829041889280*s^29 + 9607853638811920*s^30 + 20819521107394560*s^31 - 142649856887260538*s^32 - 303720072625520640*s^33 + O(s^34)\n",
      "where s = t^(-1)\n",
      "used approximation: 1 - 2*s + 2*s^2 + 8*s^3 - 18*s^4 - 64*s^5 + 196*s^6 + 640*s^7 - 2346*s^8 - 7168*s^9 + 29724*s^10 + 86016*s^11 - 391220*s^12 - 1081344*s^13 + 5291656*s^14 + 14057472*s^15 - 73061274*s^16 - 187432960*s^17 + 1025056044*s^18 + 2549088256*s^19 - 14567881052*s^20 - 35223764992*s^21 + 209232806328*s^22 + 493132709888*s^23 - 3031747059460*s^24 - 6979724509184*s^25 + 44259233299736*s^26 + 99710350131200*s^27 - 650285662207656*s^28 - 1435829041889280*s^29\n",
      "|z| = 9.84000000000000e15 * |t| ^ -30\n",
      "|h(0)| <=  1.92618243597539e16 * |t| ^ -29\n",
      "h(z)- h(0) = z^4 + (-s^-1 + 4 - 8*s + 8*s^2 + 32*s^3 - 72*s^4 - 256*s^5 + 784*s^6 + 2560*s^7 - 9384*s^8 - 28672*s^9 + 118896*s^10 + 344064*s^11 - 1564880*s^12 - 4325376*s^13 + 21166624*s^14 + 56229888*s^15 - 292245096*s^16 - 749731840*s^17 + 4100224176*s^18 + 10196353024*s^19 - 58271524208*s^20 - 140895059968*s^21 + 836931225312*s^22 + 1972530839552*s^23 - 12126988237840*s^24 - 27918898036736*s^25 + 177036933198944*s^26 + 398841400524800*s^27 - 2601142648830624*s^28 - 5743316167557120*s^29)*z^3 + (-3*s^-1 + 6 - 30*s + 24*s^2 + 102*s^3 - 192*s^4 - 732*s^5 + 1920*s^6 + 6750*s^7 - 21504*s^8 - 70884*s^9 + 258048*s^10 + 806460*s^11 - 3244032*s^12 - 9688632*s^13 + 42172416*s^14 + 121080462*s^15 - 562298880*s^16 - 1559104020*s^17 + 7647264768*s^18 + 20552525364*s^19 - 105671294976*s^20 - 276097234440*s^21 + 1479398129664*s^22 + 3767130775884*s^23 - 20939173527552*s^24 - 52072869662184*s^25 + 299131050393600*s^26 + 727801921368120*s^27 - 4307487125667840*s^28 + 18554205028033728*s^29 + 9622882978624320*s^30 - 301091723381554944*s^31 + 158557866139985976*s^32 + 3086632838261114880*s^33 - 2587152272276096160*s^34 - 34868935655451144192*s^35 + 35806907104191362688*s^36 + 411326280569343344640*s^37 - 476489402071520028288*s^38 - 4962262439358925504512*s^39 + 6228468935899293460800*s^40 + 60538648861883290877952*s^41 - 80287040044731179238912*s^42 - 741078667757805722664960*s^43 + 1018789807501473238268160*s^44 + 9041600850961926954418176*s^45 - 12659389912388960245310592*s^46 - 109157125494456316015411200*s^47 + 152584242387396912601822176*s^48 + 1292059287907700061964861440*s^49 - 1753678528952040695635025280*s^50 - 14787761842504369678533525504*s^51 + 18563237632253806963751030016*s^52 + 159659866787663530462908776448*s^53 - 165460520625671145391729335552*s^54 - 1540666843290464264918516367360*s^55 + 819224456893191613271507654016*s^56 + 11204388471863456292311043932160*s^57 + 12369630225196126685710673510400*s^58)*z^2 + (-2*s^-1 + 4 - 24*s + 24*s^2 + 64*s^3 - 168*s^4 - 384*s^5 + 1520*s^6 + 3072*s^7 - 15720*s^8 - 28672*s^9 + 176592*s^10 + 294912*s^11 - 2098704*s^12 - 3244032*s^13 + 25982688*s^14 + 37486592*s^15 - 331812840*s^16 - 449839104*s^17 + 4341928720*s^18 + 5561647104*s^19 - 57942850992*s^20 - 70447529984*s^21 + 785844050208*s^22 + 910398849024*s^23 - 10803171436176*s^24 - 11965242015744*s^25 + 150231355522080*s^26 + 159536560209920*s^27 - 2109917792988960*s^28 + 55493378270037600*s^29 + 39511385851735296*s^30 - 499869911190790428*s^31 + 250875114902042064*s^32 + 4484078128602600816*s^33 - 4602335079912040224*s^34 - 45505338099420587328*s^35 + 65554383605464157920*s^36 + 485262050333324890944*s^37 - 889467387188357180736*s^38 - 5268779087551195835040*s^39 + 11882353049814266545248*s^40 + 57025557690176924456448*s^41 - 157600228439418237704384*s^42 - 602068881667195198763136*s^43 + 2079392747286588318860736*s^44 + 6002082255952385182928448*s^45 - 27280835405588945627594880*s^46 - 52687917284490116301789168*s^47 + 355297386164413371515306784*s^48 + 317915730947393354797332288*s^49 - 4580972423861985688086795072*s^50 + 1342487602899968377354038656*s^51 + 58239367346857813342773503424*s^52 - 100783341950767866469534731648*s^53 - 725733045118341143244071577216*s^54 + 2595269929955659043521931573568*s^55 + 8781024309731446728174971426880*s^56 - 53726753692240252026135311558144*s^57 - 101495143007530982812835764556928*s^58 + 734108113277447710728555146827776*s^59 + 992581819501521473412430029086848*s^60 - 8540365615968635962138023797440512*s^61 - 9645892536279717928214072887334400*s^62 + 98563545995164274069246149751177216*s^63 + 100867322484823638477578239781276544*s^64 - 1141440723446277627571992021121105920*s^65 - 1090866174267816632461632118539430656*s^66 + 13182490026714199496859652770575155200*s^67 + 12020409789314360022720531294583633152*s^68 - 150916078362267906265549775107463839744*s^69 - 133928354816434611696745269037871040000*s^70 + 1702009327124527886058531544763423784960*s^71 + 1501358254788644493401881607241338036480*s^72 - 18770717053356248021102011110904150622208*s^73 - 16863583823713319669617170529258166370816*s^74 + 200480201426579814012983457045908153171968*s^75 + 188897533791520016310932320242009541538304*s^76 - 2044508776872816767526786004493249883930624*s^77 - 2095756374497058311512050007450686365980672*s^78 + 19460006916891709655042471464034766182940672*s^79 + 22760671840024170604673514077342047987473408*s^80 - 165834654102918094899443748771593535826690048*s^81 - 236476658826986927887415911957120099578083328*s^82 + 1153795179179048205926499807633121808712990720*s^83 + 2229378751019159885652426056576557202229467136*s^84 - 4819292855561994349122264441925984819567656960*s^85 - 16087586364511000511393116294448527006551244800*s^86 - 11840449543178688921813917525980348843819008000*s^87)*z\n",
      "main term: (-2*s^-1)*z\n",
      "|main term| = 1.96800000000000e16 * |t| ^ -29\n",
      "Exponents of |t| in bounds match? True\n",
      "next: find upper bound for: | z^4 + (-s^-1 + 4 - 8*s + 8*s^2 + 32*s^3 - 72*s^4 - 256*s^5 + 784*s^6 + 2560*s^7 - 9384*s^8 - 28672*s^9 + 118896*s^10 + 344064*s^11 - 1564880*s^12 - 4325376*s^13 + 21166624*s^14 + 56229888*s^15 - 292245096*s^16 - 749731840*s^17 + 4100224176*s^18 + 10196353024*s^19 - 58271524208*s^20 - 140895059968*s^21 + 836931225312*s^22 + 1972530839552*s^23 - 12126988237840*s^24 - 27918898036736*s^25 + 177036933198944*s^26 + 398841400524800*s^27 - 2601142648830624*s^28 - 5743316167557120*s^29)*z^3 + (-3*s^-1 + 6 - 30*s + 24*s^2 + 102*s^3 - 192*s^4 - 732*s^5 + 1920*s^6 + 6750*s^7 - 21504*s^8 - 70884*s^9 + 258048*s^10 + 806460*s^11 - 3244032*s^12 - 9688632*s^13 + 42172416*s^14 + 121080462*s^15 - 562298880*s^16 - 1559104020*s^17 + 7647264768*s^18 + 20552525364*s^19 - 105671294976*s^20 - 276097234440*s^21 + 1479398129664*s^22 + 3767130775884*s^23 - 20939173527552*s^24 - 52072869662184*s^25 + 299131050393600*s^26 + 727801921368120*s^27 - 4307487125667840*s^28 + 18554205028033728*s^29 + 9622882978624320*s^30 - 301091723381554944*s^31 + 158557866139985976*s^32 + 3086632838261114880*s^33 - 2587152272276096160*s^34 - 34868935655451144192*s^35 + 35806907104191362688*s^36 + 411326280569343344640*s^37 - 476489402071520028288*s^38 - 4962262439358925504512*s^39 + 6228468935899293460800*s^40 + 60538648861883290877952*s^41 - 80287040044731179238912*s^42 - 741078667757805722664960*s^43 + 1018789807501473238268160*s^44 + 9041600850961926954418176*s^45 - 12659389912388960245310592*s^46 - 109157125494456316015411200*s^47 + 152584242387396912601822176*s^48 + 1292059287907700061964861440*s^49 - 1753678528952040695635025280*s^50 - 14787761842504369678533525504*s^51 + 18563237632253806963751030016*s^52 + 159659866787663530462908776448*s^53 - 165460520625671145391729335552*s^54 - 1540666843290464264918516367360*s^55 + 819224456893191613271507654016*s^56 + 11204388471863456292311043932160*s^57 + 12369630225196126685710673510400*s^58)*z^2 + (4 - 24*s + 24*s^2 + 64*s^3 - 168*s^4 - 384*s^5 + 1520*s^6 + 3072*s^7 - 15720*s^8 - 28672*s^9 + 176592*s^10 + 294912*s^11 - 2098704*s^12 - 3244032*s^13 + 25982688*s^14 + 37486592*s^15 - 331812840*s^16 - 449839104*s^17 + 4341928720*s^18 + 5561647104*s^19 - 57942850992*s^20 - 70447529984*s^21 + 785844050208*s^22 + 910398849024*s^23 - 10803171436176*s^24 - 11965242015744*s^25 + 150231355522080*s^26 + 159536560209920*s^27 - 2109917792988960*s^28 + 55493378270037600*s^29 + 39511385851735296*s^30 - 499869911190790428*s^31 + 250875114902042064*s^32 + 4484078128602600816*s^33 - 4602335079912040224*s^34 - 45505338099420587328*s^35 + 65554383605464157920*s^36 + 485262050333324890944*s^37 - 889467387188357180736*s^38 - 5268779087551195835040*s^39 + 11882353049814266545248*s^40 + 57025557690176924456448*s^41 - 157600228439418237704384*s^42 - 602068881667195198763136*s^43 + 2079392747286588318860736*s^44 + 6002082255952385182928448*s^45 - 27280835405588945627594880*s^46 - 52687917284490116301789168*s^47 + 355297386164413371515306784*s^48 + 317915730947393354797332288*s^49 - 4580972423861985688086795072*s^50 + 1342487602899968377354038656*s^51 + 58239367346857813342773503424*s^52 - 100783341950767866469534731648*s^53 - 725733045118341143244071577216*s^54 + 2595269929955659043521931573568*s^55 + 8781024309731446728174971426880*s^56 - 53726753692240252026135311558144*s^57 - 101495143007530982812835764556928*s^58 + 734108113277447710728555146827776*s^59 + 992581819501521473412430029086848*s^60 - 8540365615968635962138023797440512*s^61 - 9645892536279717928214072887334400*s^62 + 98563545995164274069246149751177216*s^63 + 100867322484823638477578239781276544*s^64 - 1141440723446277627571992021121105920*s^65 - 1090866174267816632461632118539430656*s^66 + 13182490026714199496859652770575155200*s^67 + 12020409789314360022720531294583633152*s^68 - 150916078362267906265549775107463839744*s^69 - 133928354816434611696745269037871040000*s^70 + 1702009327124527886058531544763423784960*s^71 + 1501358254788644493401881607241338036480*s^72 - 18770717053356248021102011110904150622208*s^73 - 16863583823713319669617170529258166370816*s^74 + 200480201426579814012983457045908153171968*s^75 + 188897533791520016310932320242009541538304*s^76 - 2044508776872816767526786004493249883930624*s^77 - 2095756374497058311512050007450686365980672*s^78 + 19460006916891709655042471464034766182940672*s^79 + 22760671840024170604673514077342047987473408*s^80 - 165834654102918094899443748771593535826690048*s^81 - 236476658826986927887415911957120099578083328*s^82 + 1153795179179048205926499807633121808712990720*s^83 + 2229378751019159885652426056576557202229467136*s^84 - 4819292855561994349122264441925984819567656960*s^85 - 16087586364511000511393116294448527006551244800*s^86 - 11840449543178688921813917525980348843819008000*s^87)*z |\n",
      "| ...| <= 4.17458626843309e14 * |t| ^ -29\n",
      "|h(z)-h(0)| >=  1.92625413731567e16  * |t| ^ -29\n",
      "Bounds match? True\n"
     ]
    }
   ],
   "source": [
    "# Rouche for alpha^(3) better approximation\n",
    "\n",
    "alpha3 = -(alpha+1)/(alpha-1)\n",
    "print(\"alpha^(3) =\", alpha3)\n",
    "print(\"where s = t^(-1)\")\n",
    "\n",
    "bt = alpha3.truncate(30) # approximation to alpha^(3)\n",
    "print(\"used approximation:\", bt)\n",
    "\n",
    "# |z| = 9.84 * 10^15 * |t|^-30\n",
    "fixedconst = 9.84 * 10^15\n",
    "fixedexpo = -30\n",
    "print(\"|z| =\", fixedconst, \"* |t| ^\", fixedexpo)\n",
    "\n",
    "# compute upper bound for |h(0)|\n",
    "h0 = f(bt)\n",
    "expos = h0.exponents()\n",
    "expinbound = - min(expos) # exponent of |t| in upper bound for |h(0)|\n",
    "coeffs = h0.coefficients()\n",
    "ubh0 = add([abs(coeffs[j] * 100^(-expos[j] - expinbound)) for j in range(0,len(coeffs))])\n",
    "print(\"|h(0)| <= \", ubh0.n(), \"* |t| ^\", expinbound)\n",
    "\n",
    "# compute lower bound for |h(z) - h(0)| \n",
    "T.<z> = S[]\n",
    "print(\"h(z)- h(0) =\",  f(bt + z) - f(bt))\n",
    "mainterm = -2 * s^-1 * z # set manually after looking at h(z)- h(0)\n",
    "print(\"main term:\", mainterm)\n",
    "expomainterm = -29 # set manually after looking at mainterm, exponent of |t| in mainterm\n",
    "absmainterm = 2 * fixedconst # set manually after looking at mainterm\n",
    "print(\"|main term| =\", absmainterm, \"* |t| ^\", expomainterm)\n",
    "print(\"Exponents of |t| in bounds match?\", expinbound == expomainterm)\n",
    "tobound = f(bt + z) - f(bt) - mainterm # want to bound this part from above\n",
    "print(\"next: find upper bound for: |\", tobound, \"|\")\n",
    "expos = tobound.exponents() # exponents of z\n",
    "coeffs = tobound.coefficients() # coefficients of z, z^, ...; in terms of powers of s\n",
    "ub = 0\n",
    "for i in range(0,len(expos)): # run through terms of shape (...) * z^(...)\n",
    "    zexpo = expos[i] # exponent of z\n",
    "    coefffromz = fixedconst^zexpo # constant that comes from z^(...)\n",
    "    expofromz = fixedexpo * zexpo # exponent of |t| coming from the power of z\n",
    "    subexpos = coeffs[i].exponents() # exponents of s\n",
    "    subcoeffs = coeffs[i].coefficients() # coefficients of s\n",
    "    for j in range(0,len(subexpos)): # run through expressions of shape (...) * s^(...)\n",
    "        tempexpo = - subexpos[j] + expofromz - expinbound \n",
    "            # exponent of |t| in subexpression * z^(...) minus what we have in bound\n",
    "        if tempexpo <= 0:\n",
    "            tempbound = abs(subcoeffs[j]) * coefffromz * 100^tempexpo\n",
    "            ub = ub + tempbound\n",
    "        else: \n",
    "            print(\"!!! Can't bound from above because exponent of |t| is positive\")\n",
    "print(\"| ...| <=\", ub, \"* |t| ^\", expinbound)\n",
    "lowerbound = absmainterm - ub\n",
    "print(\"|h(z)-h(0)| >= \", lowerbound, \" * |t| ^\", expinbound)\n",
    "print(\"Bounds match?\", ubh0 < lowerbound )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.7",
   "language": "sagemath",
   "metadata": {
    "cocalc": {
     "description": "Open-source mathematical software system",
     "priority": 10,
     "url": "https://www.sagemath.org/"
    }
   },
   "name": "sage-9.7",
   "resource_dir": "/ext/jupyter/kernels/sage-9.7"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

==> QuarticFamily_Irreducibility.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "# Proof of Lemma 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "import time\n",
    "\n",
    "# function that generates list of possible d's for quadratic integers \n",
    "# |a + b*sqrt(-d)| <= m\n",
    "\n",
    "def makedlist(m):\n",
    "    dlist=[]\n",
    "    for d in range(1, floor(4 * m^2 - 1) +1):\n",
    "        if mod(-d,4)==2 or mod(-d,4)==3:\n",
    "            if sqrt(d) <= m:\n",
    "                if is_squarefree(d):\n",
    "                    dlist.append(d)\n",
    "        elif mod(-d,4)==1:\n",
    "            if is_squarefree(d):\n",
    "                dlist.append(d)\n",
    "    return dlist\n",
    "\n",
    "#preparations to list all x = a + b*sqrt(-d) with |x| <= m\n",
    "# and either Re(x)>0 or x in Z and x>0\n",
    "\n",
    "def defomega(d,s): # s = sqrt(-d) inputted\n",
    "    if mod(-d,4)==1: \n",
    "        return (1 + s)/2\n",
    "    else: return s\n",
    "\n",
    "def bmax(m,d):\n",
    "    if mod(-d,4)==1: \n",
    "        return floor(2*m/sqrt(d))\n",
    "    else: return floor(m/sqrt(d))\n",
    "\n",
    "def amin(m,d,b):\n",
    "    if mod(-d,4)==1: \n",
    "        return - floor(sqrt(m^2 - d*b^2/4) + b/2)\n",
    "    else: return - floor(sqrt(m^2 - d*b^2))\n",
    "\n",
    "def amax(m,d,b):\n",
    "    if mod(-d,4)==1: \n",
    "        return floor(sqrt(m^2 - d*b^2/4) - b/2)\n",
    "    else: return floor(sqrt(m^2 - d*b^2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1, 2, 3, I - 2, I - 1, I, I + 1, I + 2, 2*I - 2, 2*I - 1, 2*I, 2*I + 1, 2*I + 2, 3*I, sqrt(-2) - 2, sqrt(-2) - 1, sqrt(-2), sqrt(-2) + 1, sqrt(-2) + 2, 2*sqrt(-2) - 1, 2*sqrt(-2), 2*sqrt(-2) + 1, 1/2*sqrt(-3) - 5/2, 1/2*sqrt(-3) - 3/2, 1/2*sqrt(-3) - 1/2, 1/2*sqrt(-3) + 1/2, 1/2*sqrt(-3) + 3/2, 1/2*sqrt(-3) + 5/2, sqrt(-3) - 2, sqrt(-3) - 1, sqrt(-3), sqrt(-3) + 1, sqrt(-3) + 2, 3/2*sqrt(-3) - 3/2, 3/2*sqrt(-3) - 1/2, 3/2*sqrt(-3) + 1/2, 3/2*sqrt(-3) + 3/2, sqrt(-5) - 2, sqrt(-5) - 1, sqrt(-5), sqrt(-5) + 1, sqrt(-5) + 2, sqrt(-6) - 1, sqrt(-6), sqrt(-6) + 1, 1/2*sqrt(-7) - 5/2, 1/2*sqrt(-7) - 3/2, 1/2*sqrt(-7) - 1/2, 1/2*sqrt(-7) + 1/2, 1/2*sqrt(-7) + 3/2, 1/2*sqrt(-7) + 5/2, sqrt(-7) - 1, sqrt(-7), sqrt(-7) + 1, 1/2*sqrt(-11) - 5/2, 1/2*sqrt(-11) - 3/2, 1/2*sqrt(-11) - 1/2, 1/2*sqrt(-11) + 1/2, 1/2*sqrt(-11) + 3/2, 1/2*sqrt(-11) + 5/2, 1/2*sqrt(-15) - 3/2, 1/2*sqrt(-15) - 1/2, 1/2*sqrt(-15) + 1/2, 1/2*sqrt(-15) + 3/2, 1/2*sqrt(-19) - 3/2, 1/2*sqrt(-19) - 1/2, 1/2*sqrt(-19) + 1/2, 1/2*sqrt(-19) + 3/2, 1/2*sqrt(-23) - 3/2, 1/2*sqrt(-23) - 1/2, 1/2*sqrt(-23) + 1/2, 1/2*sqrt(-23) + 3/2, 1/2*sqrt(-31) - 1/2, 1/2*sqrt(-31) + 1/2, 1/2*sqrt(-35) - 1/2, 1/2*sqrt(-35) + 1/2]\n",
      "number of elements: 76\n"
     ]
    }
   ],
   "source": [
    "# test listing bounded imaginary quadratic integers\n",
    "\n",
    "m = 3\n",
    "dlist = makedlist(m)\n",
    "\n",
    "qilist = [1..floor(m)] # rational integers\n",
    "\n",
    "# append non-rational integers\n",
    "for d in dlist:\n",
    "    K.<s> = QQ.extension(x^2 + d)\n",
    "    omega = defomega(d,s)\n",
    "    for b in range(1, bmax(m,d) + 1):\n",
    "        for a in range(amin(m,d,b), amax(m,d,b) + 1):\n",
    "            el = a + b*omega\n",
    "            qilist.append(el[0] + el[1]*sqrt(-d))\n",
    "\n",
    "print(qilist)\n",
    "print(\"number of elements:\", len(qilist))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{0, -sqrt(-7), 3, -4*I, -3/2*sqrt(-7) - 1/2, -3*I - 1, -2*sqrt(-3), -3*I + 1, -3/2*sqrt(-7) + 1/2, -3*sqrt(-2), -sqrt(-15), -5/2*sqrt(-3) - 3/2, -3, -5*I, -5/2*sqrt(-3) + 3/2}\n",
      "len: 15\n"
     ]
    }
   ],
   "source": [
    "# irreducibility\n",
    "\n",
    "m = 4\n",
    "\n",
    "tlist = []\n",
    "\n",
    "# rational integers:\n",
    "for a in range(1, m + 1):\n",
    "    norma = a^2\n",
    "    if 16/norma in ZZ:\n",
    "        c = -4/a # is always in Z\n",
    "        t = - (a+c)\n",
    "        tlist.append(t)\n",
    "\n",
    "# non rational integers:\n",
    "dlist = makedlist(m)\n",
    "\n",
    "for d in dlist:\n",
    "    K.<s> = QQ.extension(x^2 + d)\n",
    "    omega = defomega(d,s)\n",
    "    for b in range(1, bmax(m,d) + 1):\n",
    "        for a in range(amin(m,d,b), amax(m,d,b) + 1):\n",
    "            a_inproof = a + omega*b\n",
    "            norma = a_inproof.norm()\n",
    "            if 16/norma in ZZ:\n",
    "                c_inproof = -4/a_inproof\n",
    "                if c_inproof.is_integral():\n",
    "                    t = - (a_inproof + c_inproof)\n",
    "                    tlist.append(t[0] + t[1]*sqrt(-d))\n",
    "\n",
    "print(set(tlist))\n",
    "print(\"len:\", len(set(tlist)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.7",
   "language": "sagemath",
   "metadata": {
    "cocalc": {
     "description": "Open-source mathematical software system",
     "priority": 10,
     "url": "https://www.sagemath.org/"
    }
   },
   "name": "sage-9.7",
   "resource_dir": "/ext/jupyter/kernels/sage-9.7"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

==> QuarticFamily_LowerBoundForY.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "# Proof of Lemma 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "type: 3\n",
      "B(1/t) = -1435829041889280*t^-29 - 650285662207656*t^-28 + 99710350131200*t^-27 + 44259233299736*t^-26 - 6979724509184*t^-25 - 3031747059460*t^-24 + 493132709888*t^-23 + 209232806328*t^-22 - 35223764992*t^-21 - 14567881052*t^-20 + 2549088256*t^-19 + 1025056044*t^-18 - 187432960*t^-17 - 73061274*t^-16 + 14057472*t^-15 + 5291656*t^-14 - 1081344*t^-13 - 391220*t^-12 + 86016*t^-11 + 29724*t^-10 - 7168*t^-9 - 2346*t^-8 + 640*t^-7 + 196*t^-6 - 64*t^-5 - 18*t^-4 + 8*t^-3 + 2*t^-2 - 2*t^-1 + 1\n",
      "\n",
      "*** Step 2 ***\n",
      "c = 10.14\n",
      "new lower bound for y = 986.2\n",
      "\n",
      "*** Step 3 ***\n",
      "c = 42.48\n",
      "new lower bound for y = 23540.\n",
      "\n",
      "*** Step 4 ***\n",
      "c = 868.0\n",
      "new lower bound for y = 115200.\n",
      "\n",
      "*** Step 5 ***\n",
      "c = 4921.\n",
      "new lower bound for y = 2.032e6\n",
      "\n",
      "*** Step 6 ***\n",
      "c = 8503.\n",
      "new lower bound for y = 1.176e8\n",
      "\n",
      "*** Step 7 ***\n",
      "c = 376200.\n",
      "new lower bound for y = 2.658e8\n",
      "\n",
      "*** Step 8 ***\n",
      "c = 6.549e6\n",
      "new lower bound for y = 1.527e9\n",
      "\n",
      "*** Step 9 ***\n",
      "c = 1.195e7\n",
      "new lower bound for y = 8.370e10\n",
      "\n",
      "*** Step 10 ***\n",
      "c = 1.629e8\n",
      "new lower bound for y = 6.138e11\n",
      "\n",
      "*** Step 11 ***\n",
      "c = 9.547e8\n",
      "new lower bound for y = 1.047e13\n"
     ]
    }
   ],
   "source": [
    "##### parameters\n",
    "\n",
    "j = 3 # type 0 or 3\n",
    "\n",
    "printd = False # print details\n",
    "printybound = True # print lower bound for y\n",
    "\n",
    "kstart = 2\n",
    "\n",
    "if j == 0: \n",
    "    print(\"type:\", j)\n",
    "    cstart = 1.12\n",
    "    kmax = 11\n",
    "    constrouche = 2.71 * 10^16\n",
    "    exporouche = 31\n",
    "elif j == 3: \n",
    "    print(\"type:\", j)\n",
    "    cstart = 2.27\n",
    "    kmax = 11\n",
    "    constrouche = 9.84 * 10^15\n",
    "    exporouche = 30\n",
    "else:\n",
    "    print(\"Attention! Type should be 0 or 1\")\n",
    "\n",
    "##### set up    \n",
    "\n",
    "def roundup(x):\n",
    "    return n(ceil(100*x)/100,  digits = 4)\n",
    "\n",
    "S.<s> = PowerSeriesRing(QQ,'s',31)\n",
    "R.<x> = S[]\n",
    "T.<t> = LaurentSeriesRing(QQ,'t',31)\n",
    "\n",
    "f = x^4 - (1/s) * x^3 - 6 * x^2 + (1/s) * x + 1\n",
    "fprime = x^3 + 3 * (1/s) * x^2 - 12 * x + (1/s)\n",
    "\n",
    "# get approximation to alpha with Newton's method\n",
    "x0 = 0\n",
    "k = 15\n",
    "\n",
    "for i in range(1,k+1):\n",
    "    xnew = x0 - f(x0)/fprime(x0)\n",
    "    x0 = xnew\n",
    "\n",
    "if j == 0: alpha = x0\n",
    "elif j == 3: alpha = - (x0+1)/(x0-1)\n",
    "\n",
    "bs = alpha.truncate(30).power_series()\n",
    "bt = bs.subs(s=t^-1)\n",
    "print(\"B(1/t) =\", bt)\n",
    "\n",
    "\n",
    "##### Steps: \n",
    "\n",
    "clist = []\n",
    "lblist = []\n",
    "\n",
    "c = cstart\n",
    "\n",
    "for k in range(kstart, kmax + 1):\n",
    "\n",
    "    print(\"\\n*** Step\", k, \"***\")\n",
    "    c0 = c\n",
    "\n",
    "    pade = bs.pade(k-1,k-1)\n",
    "    ut = numerator(pade).subs(s=t^-1)\n",
    "    vt = denominator(pade).subs(s=t^-1)\n",
    "    denominators = [denominator(x) for x in ut.coefficients()] + [denominator(x) for x in vt.coefficients()]\n",
    "    ut = ut * lcm(denominators)\n",
    "    vt = vt * lcm(denominators)\n",
    "    if printd: print(\"U(1/t)=\", ut), print(\"V(1/t)=\", vt)\n",
    "    \n",
    "    # bound U(1/t) - V(1/t) * B(1/t)\n",
    "    uminusvb = ut - vt * bt\n",
    "    if printd: print(\"U(1/t) - V(1/t) * B(1/t) =\", uminusvb)\n",
    "    expmin = 2*k - 1\n",
    "    if expmin == - max(uminusvb.exponents()):\n",
    "        if printd: print(\"2*k - 1 =\", expmin)\n",
    "    else: \n",
    "        print(\"Attention: Something went wrong with exponents in U - VB!\")\n",
    "    expos = uminusvb.exponents()\n",
    "    coeffs = uminusvb.coefficients()\n",
    "    c1 = add([abs(coeffs[i]) * 100^(expos[i] + expmin) for i in range(0,len(coeffs))])\n",
    "    if printd: print('c_1 =', c1.n())\n",
    "    \n",
    "    # bound x - alpha*y\n",
    "    c2 = 8.86 * c0^4\n",
    "    if printd: print(\"c_2 =\", c2)\n",
    "\n",
    "    # bound V(1/t)\n",
    "    expos = vt.exponents()\n",
    "    coeffs = vt.coefficients()\n",
    "    c3 = add([abs(coeffs[i]) * 100^(expos[i]) for i in range(0,len(coeffs))])\n",
    "    if printd: print(\"c_3 =\", c3.n())\n",
    "    \n",
    "    # compute c\n",
    "    c = roundup(c1 + c2*c3*100^(-2*k + 2) + constrouche * c3 * 100^-(exporouche + 1 - 2*k))\n",
    "    print(\"c =\", c)\n",
    "    clist.append(c)\n",
    "    lby = 100^k/c\n",
    "    lblist.append(lby)\n",
    "    if printybound:\n",
    "        print(\"new lower bound for y =\", lby)\n",
    "\n",
    "    ### Check expression does not vanish\n",
    "    if printd: print(\"Check |F_(A(1/t)y, y)|>1:\")\n",
    "    \n",
    "    denom = (t^(k-1)*vt)^4\n",
    "    Pt = t^(4*(k-1)) * (ut^4 - t * ut^3 * vt - 6 * ut^2 * vt^2 + t * ut * vt^3 + vt^4)\n",
    "    if printd: print(\"P(t) =\", Pt)\n",
    "    if printd: print(\"denominator = \", denom)\n",
    "    if max(Pt.exponents()) == 2*k - 2:\n",
    "        if printd: print(\"Shape of f(A(1/t)) in paper checks out.\")\n",
    "    else: \n",
    "        print(\"Attention: Shape of f(A(1/t)) is weird!\")\n",
    "\n",
    "    # Constant for lower bound for |P(t)|\n",
    "    coeffs = Pt.coefficients()\n",
    "    expos = Pt.exponents()\n",
    "    clbPt = abs(coeffs[-1]) - add([abs(coeffs[j])*100^(-(2*k - 2) + expos[j]) for j in range(0,len(coeffs)-1)])\n",
    "    if printd: print(\"|P(t)| >\", clbPt.n(), \"* |t| ^ \", 2*k-2)\n",
    "\n",
    "    # Constant for upper bound for |denominator|\n",
    "    coeffs = denom.coefficients()\n",
    "    expos = denom.exponents()\n",
    "    cubdenom = sum([abs(coeffs[j])*100^(-4*(k-1) + expos[j]) for j in range(0,len(coeffs))])\n",
    "    if printd: print(\"|denominator| <\", cubdenom.n(), \"* |t| ^\", 4*(k-1))\n",
    "\n",
    "    # Overall lower bound\n",
    "    lb = clbPt * cubdenom^(-1) * c0^(-4) * 100^(2*k - 2)\n",
    "\n",
    "    if lb > 1:\n",
    "        if printd: print(\"|F_t(x,y)| >\", lb, \"> 1\")\n",
    "    else: \n",
    "        print(\"Attention: Lower bound for |F(x,y)| was too small!\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "$k$ & $2$ & $3$ & $4$ & $5$ & $6$ & $7$ & $8$ & $9$ & $10$ & $11$ \\\\ \\hline \n",
      "$c$ & $10.14$ & $42.48$ & $868.0$ & $4921.$ & $8503.$ & $376200.$ & $6.549 \\times 10^{6}$ & $1.195 \\times 10^{7}$ & $1.629 \\times 10^{8}$ & $9.547 \\times 10^{8}$ \\\\ \n",
      "$|y| \\geq \\ldots$ & $986.2$ & $23540.$ & $115200.$ & $2.032 \\times 10^{6}$ & $1.176 \\times 10^{8}$ & $2.658 \\times 10^{8}$ & $1.527 \\times 10^{9}$ & $8.370 \\times 10^{10}$ & $6.138 \\times 10^{11}$ & $1.047 \\times 10^{13} $\n"
     ]
    }
   ],
   "source": [
    "# produce table\n",
    "if j == 0:\n",
    "    kstart = 4\n",
    "    liststart = 2\n",
    "if j == 3:\n",
    "    kstart = 2\n",
    "    liststart = 0\n",
    "\n",
    "print(\"$k$\", end=\" & $\" )\n",
    "for k in range(kstart, kmax):\n",
    "    print(k, end=\"$ & $\")\n",
    "print(kmax, end=\"$ \\\\\\\\ \\\\hline \\n\")\n",
    "\n",
    "print(\"$c$\", end=\" & $\" )\n",
    "for k in range(liststart, len(clist)-1):\n",
    "    print(latex(clist[k].n(digits=4)), end=\"$ & $\")\n",
    "print(latex(clist[-1].n(digits=4)), end=\"$ \\\\\\\\ \\n\")\n",
    "\n",
    "\n",
    "print(\"$|y| \\\\geq \\\\ldots$\", end=\" & $\" )\n",
    "for k in range(liststart, len(lblist)-1):\n",
    "    print(latex(lblist[k].n(digits=4)), end=\"$ & $\")\n",
    "print(latex(lblist[-1].n(digits=4)), \"$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.7",
   "language": "sagemath",
   "metadata": {
    "cocalc": {
     "description": "Open-source mathematical software system",
     "priority": 10,
     "url": "https://www.sagemath.org/"
    }
   },
   "name": "sage-9.7",
   "resource_dir": "/ext/jupyter/kernels/sage-9.7"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

==> QuarticFamily_SmallSolutions.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "# Proof of Lemma 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rational x:\n",
      "x = 1\n",
      "checking rational y's ...\n",
      "    d= 0 , t = 1 , [x, y] = [1, 2]\n",
      "now non-rational y's:\n",
      "dlist = [1, 2, 3, 5, 6, 7, 10, 11, 13, 14, 15, 17, 19, 21, 22, 23, 26, 29, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43, 46, 47, 51, 55, 59, 67, 71, 79, 83, 87, 91, 95, 103, 107, 111, 115, 119, 123, 127, 131, 139, 143, 151, 155, 159, 163, 167, 179, 183, 187]\n",
      "    d= 1 , t = -4*s , [x, y] = [1, s - 1]\n",
      "    d= 1 , t = -4*s , [x, y] = [1, s + 1]\n",
      "    d= 1 , t = -4*s , [x, y] = [1, 2*s]\n",
      "    d= 2 , t = -3*s , [x, y] = [1, s]\n",
      "    d= 3 , t = -2*s , [x, y] = [1, 1/2*s - 1/2]\n",
      "    d= 3 , t = -5/2*s - 1/2 , [x, y] = [1, 1/2*s - 1/2]\n",
      "    d= 3 , t = -5/2*s + 1/2 , [x, y] = [1, 1/2*s - 1/2]\n",
      "    d= 3 , t = -5/2*s - 1/2 , [x, y] = [1, 1/2*s + 1/2]\n",
      "    d= 3 , t = -5/2*s + 1/2 , [x, y] = [1, 1/2*s + 1/2]\n",
      "    d= 3 , t = -2*s , [x, y] = [1, 1/2*s + 1/2]\n",
      "x = 2\n",
      "checking rational y's ...\n",
      "    d= 0 , t = 4 , [x, y] = [2, 3]\n",
      "now non-rational y's:\n",
      "dlist = [1, 2, 3, 5, 6, 7, 10, 11, 13, 14, 15, 17, 19, 21, 22, 23, 26, 29, 30, 31, 33, 34, 35, 37, 38, 39, 41, 42, 43, 46, 47, 51, 53, 55, 57, 58, 59, 61, 62, 65, 66, 67, 69, 70, 71, 73, 74, 77, 78, 79, 82, 83, 85, 86, 87, 89, 91, 93, 94, 95, 97, 101, 102, 103, 105, 106, 107, 109, 110, 111, 113, 114, 115, 118, 119, 122, 123, 127, 129, 130, 131, 133, 134, 137, 138, 139, 141, 142, 143, 145, 146, 149, 151, 154, 155, 157, 158, 159, 161, 163, 165, 166, 167, 170, 173, 174, 177, 178, 179, 181, 182, 183, 185, 186, 187, 190, 191, 193, 194, 195, 197, 199, 201, 202, 203, 205, 206, 209, 210, 211, 213, 214, 215, 217, 218, 219, 221, 222, 223, 226, 227, 229, 230, 231, 233, 235, 237, 238, 239, 241, 246, 247, 249, 251, 253, 254, 255, 257, 258, 259, 262, 263, 265, 266, 267, 269, 271, 273, 274, 277, 278, 281, 282, 283, 285, 286, 287, 291, 295, 299, 303, 307, 311, 319, 323, 327, 331, 335, 339, 347, 355, 359, 367, 371, 379, 383, 391, 395, 399, 403, 407, 411, 415, 419, 427, 431, 435, 439, 443, 447, 451, 455, 463, 467, 471, 479, 483, 487, 491, 499, 503, 511, 515, 519, 523, 527, 535, 543, 547, 551, 555, 559, 563, 571, 579, 583, 587, 591, 595, 599, 607, 611, 615, 619, 623, 627, 631, 635, 643, 647, 651, 655, 659, 663, 667, 671, 679, 683, 687, 691, 695, 699, 703, 707, 715, 719, 723, 727, 731, 739, 743, 751, 755, 759, 763, 767, 771, 779, 787, 791, 795, 799, 803, 807, 811, 815, 823, 827, 831, 835, 839, 843, 851, 859, 863, 871, 879, 883, 887, 895, 899, 903, 907, 911, 915, 919, 923, 935, 939, 943, 947, 951, 955, 959, 967, 971, 979, 983, 987, 991, 995, 1003, 1007, 1011, 1015, 1019, 1023, 1027, 1031, 1039, 1043, 1047, 1051, 1055, 1059, 1063, 1067, 1079, 1087, 1091, 1095, 1099, 1103, 1111, 1115, 1119, 1123, 1131, 1135, 1139, 1147, 1151, 1155]\n",
      "    d= 1 , t = -4*s , [x, y] = [2, 2*s - 1]\n",
      "    d= 1 , t = -4*s , [x, y] = [2, 2*s + 1]\n",
      "    d= 1 , t = -4*s , [x, y] = [2, 3*s]\n",
      "    d= 17 , t = -s , [x, y] = [2, s]\n",
      "-----------------------------\n",
      "non-rational x:\n",
      "dlist = [1, 2, 3, 5, 6, 7, 11, 15, 19, 23, 31, 35]\n",
      "d = 1\n",
      "    d= 1 , t = 4*s , [x, y] = [s - 2, 2*s + 2]\n",
      "    d= 1 , t = 4*s , [x, y] = [s - 2, 3*s + 1]\n",
      "    d= 1 , t = 4*s , [x, y] = [s - 1, s + 2]\n",
      "    d= 1 , t = 4*s , [x, y] = [s - 1, 2*s + 1]\n",
      "    d= 1 , t = 4*s , [x, y] = [s, 2]\n",
      "    d= 1 , t = -4*s , [x, y] = [s, s - 1]\n",
      "    d= 1 , t = 4*s , [x, y] = [s, s + 1]\n",
      "    d= 1 , t = 1 , [x, y] = [s, 2*s]\n",
      "    d= 1 , t = -4*s , [x, y] = [s + 1, s - 2]\n",
      "    d= 1 , t = -4*s , [x, y] = [s + 1, 2*s - 1]\n",
      "    d= 1 , t = -4*s , [x, y] = [s + 2, 2*s - 2]\n",
      "    d= 1 , t = -4*s , [x, y] = [s + 2, 3*s - 1]\n",
      "    d= 1 , t = 4*s , [x, y] = [2*s - 2, 2*s + 3]\n",
      "    d= 1 , t = 4*s , [x, y] = [2*s - 2, 3*s + 2]\n",
      "    d= 1 , t = 4*s , [x, y] = [2*s - 1, s + 3]\n",
      "    d= 1 , t = 4*s , [x, y] = [2*s - 1, 2*s + 2]\n",
      "    d= 1 , t = 4*s , [x, y] = [2*s, 3]\n",
      "    d= 1 , t = -4*s , [x, y] = [2*s, s - 2]\n",
      "    d= 1 , t = 4*s , [x, y] = [2*s, s + 2]\n",
      "    d= 1 , t = 4 , [x, y] = [2*s, 3*s]\n",
      "    d= 1 , t = -4*s , [x, y] = [2*s + 1, s - 3]\n",
      "    d= 1 , t = -4*s , [x, y] = [2*s + 1, 2*s - 2]\n",
      "    d= 1 , t = -4*s , [x, y] = [2*s + 2, 2*s - 3]\n",
      "    d= 1 , t = -4*s , [x, y] = [2*s + 2, 3*s - 2]\n",
      "    d= 1 , t = 4*s , [x, y] = [3*s, 4]\n",
      "    d= 1 , t = -4*s , [x, y] = [3*s, s - 3]\n",
      "    d= 1 , t = 4*s , [x, y] = [3*s, s + 3]\n",
      "d = 2\n",
      "d = 3\n",
      "    d= 3 , t = 2*s , [x, y] = [1/2*s - 1/2, 1]\n",
      "    d= 3 , t = 5/2*s + 1/2 , [x, y] = [1/2*s - 1/2, 1]\n",
      "    d= 3 , t = 5/2*s - 1/2 , [x, y] = [1/2*s - 1/2, 1]\n",
      "    d= 3 , t = 5/2*s - 1/2 , [x, y] = [1/2*s - 1/2, 1/2*s + 1/2]\n",
      "    d= 3 , t = 2*s , [x, y] = [1/2*s - 1/2, 1/2*s + 1/2]\n",
      "    d= 3 , t = 5/2*s + 1/2 , [x, y] = [1/2*s - 1/2, 1/2*s + 1/2]\n",
      "    d= 3 , t = 1 , [x, y] = [1/2*s - 1/2, s - 1]\n",
      "    d= 3 , t = 5/2*s + 1/2 , [x, y] = [1/2*s + 1/2, 1]\n",
      "    d= 3 , t = 5/2*s - 1/2 , [x, y] = [1/2*s + 1/2, 1]\n",
      "    d= 3 , t = 2*s , [x, y] = [1/2*s + 1/2, 1]\n",
      "    d= 3 , t = -5/2*s + 1/2 , [x, y] = [1/2*s + 1/2, 1/2*s - 1/2]\n",
      "    d= 3 , t = -2*s , [x, y] = [1/2*s + 1/2, 1/2*s - 1/2]\n",
      "    d= 3 , t = -5/2*s - 1/2 , [x, y] = [1/2*s + 1/2, 1/2*s - 1/2]\n",
      "    d= 3 , t = 1 , [x, y] = [1/2*s + 1/2, s + 1]\n",
      "    d= 3 , t = 4 , [x, y] = [s - 1, 3/2*s - 3/2]\n",
      "    d= 3 , t = 4 , [x, y] = [s + 1, 3/2*s + 3/2]\n",
      "d = 5\n",
      "d = 6\n",
      "d = 7\n",
      "d = 11\n",
      "d = 15\n",
      "d = 19\n",
      "d = 23\n",
      "d = 31\n",
      "d = 35\n",
      "time: 6.366098642349243\n"
     ]
    }
   ],
   "source": [
    "import time\n",
    "\n",
    "# function that generates list of possible d's for quadratic integers \n",
    "# |a + b*omgega| <= m\n",
    "# where omega = sqrt(-d) if -d = 2 or 3 mod 4\n",
    "# and omega = (1 + sqrt(-d))/2 if -d = 1 mod 4\n",
    "\n",
    "def makedlist(m):\n",
    "    dlist=[]\n",
    "    for d in range(1, floor(4 * m^2 - 1) +1):\n",
    "        if mod(-d,4)==2 or mod(-d,4)==3:\n",
    "            if sqrt(d) <= m:\n",
    "                if is_squarefree(d):\n",
    "                    dlist.append(d)\n",
    "        elif mod(-d,4)==1:\n",
    "            if is_squarefree(d):\n",
    "                dlist.append(d)\n",
    "    return dlist\n",
    "\n",
    "#preparations to list all x = a + b*omega with |x| < m\n",
    "# and either Re(x)>0; or x in Z and x>0\n",
    "\n",
    "# define omega for give d\n",
    "def defomega(d,s): # s = sqrt(-d) inputted\n",
    "    if mod(-d,4)==1: \n",
    "        return (1 + s)/2\n",
    "    else: return s\n",
    "\n",
    "# compute upper bound for b depending on m and d\n",
    "def bmax(m,d):\n",
    "    if mod(-d,4)==1: \n",
    "        return floor(2*m/sqrt(d))\n",
    "    else: return floor(m/sqrt(d))\n",
    "\n",
    "# compute lower bound for a depending on m, d, b\n",
    "def amin(m,d,b):\n",
    "    if mod(-d,4)==1: \n",
    "        return - floor(sqrt(m^2 - d*b^2/4) + b/2)\n",
    "    else: return - floor(sqrt(m^2 - d*b^2))\n",
    "\n",
    "# compute upper bound for a depending on m, d, b\n",
    "def amax(m,d,b):\n",
    "    if mod(-d,4)==1: \n",
    "        return floor(sqrt(m^2 - d*b^2/4) - b/2)\n",
    "    else: return floor(sqrt(m^2 - d*b^2))\n",
    "\n",
    "# function that checks if (x,y) can be a solution in field Q(sqrt(-d))\n",
    "# d = 0 means that x,y are both rational integers\n",
    "def checksol(d, x, y, s):\n",
    "    if d == 0:\n",
    "        tempvar = polygen(QQ)\n",
    "        K.<s3> = QQ.extension(tempvar^2 + 3)\n",
    "        mulist = [1, (1 + s3) / 2, (-1 + s3) / 2, -1, (1 - s3) / 2, (-1 - s3) / 2, - I, I]\n",
    "    elif d == 1:\n",
    "        mulist = [-1, 1, -s , s]\n",
    "    elif d == 3:\n",
    "        mulist = [1, (1 + s) / 2, (-1 + s) / 2, -1, (1 - s) / 2,(-1 - s) / 2]\n",
    "    else:\n",
    "        mulist = [-1,1]\n",
    "    for mu in mulist:\n",
    "        denom = x^3*y - x*y^3\n",
    "        if denom != 0:\n",
    "            t = (x^4 - 6* x^2 * y^2 + y^4 - mu) / denom\n",
    "            if t.is_integral():\n",
    "                print(\"    d=\", d, \", t =\", t, \", [x, y] =\", [x, y])\n",
    "\n",
    "#computations\n",
    "mx = 3\n",
    "                \n",
    "start=time.time()\n",
    "\n",
    "# rational x\n",
    "print(\"rational x:\")\n",
    "for x in range(1, mx - 1 + 1): # |x| < mx\n",
    "    print(\"x =\", x)\n",
    "    m = max(1 + x^4, 6.86)\n",
    "    print(\"checking rational y's ...\")\n",
    "    for y in range(x, floor(m) + 1):\n",
    "        checksol(0, x, y, 1) \n",
    "    dlist = makedlist(m)\n",
    "    print(\"now non-rational y's:\")\n",
    "    print(\"dlist =\", dlist)\n",
    "    for d in dlist:\n",
    "        tempvar = polygen(QQ)\n",
    "        K.<s> = QQ.extension(tempvar^2 + d)\n",
    "        omega = defomega(d,s)\n",
    "        for b in range(1, bmax(m,d) + 1):\n",
    "            for a in range(amin(m,d,b), amax(m,d,b) + 1):\n",
    "                y = a + omega*b\n",
    "                if x^2 <= y.norm():\n",
    "                    checksol(d,x,y,s)\n",
    "                    \n",
    "print(\"-----------------------------\")\n",
    "\n",
    "# non rational x\n",
    "print(\"non-rational x:\")\n",
    "dlist = makedlist(mx)\n",
    "print(\"dlist =\", dlist) \n",
    "for d in dlist:\n",
    "    print(\"d =\", d)\n",
    "    tempvar = polygen(QQ)\n",
    "    K.<s> = QQ.extension(tempvar^2 + d)\n",
    "    omega = defomega(d,s)\n",
    "    for bx in range(1, bmax(mx,d) + 1):\n",
    "        for ax in range(amin(mx,d,bx), amax(mx,d,bx) + 1):\n",
    "            x = ax + omega*bx\n",
    "            my = max(1 + x.norm()^2, 6.86)\n",
    "            for y in range(ceil(sqrt(x.norm())),floor(my) + 1): # rational y's\n",
    "                checksol(d,x,y,s)\n",
    "            for by in range(1, bmax(my,d) + 1): # non-rational y's\n",
    "                for ay in range(amin(my,d,by), amax(my,d,by) + 1):\n",
    "                    y = ay + omega*by\n",
    "                    if x.norm() <= y.norm():\n",
    "                        checksol(d,x,y,s)\n",
    "                    \n",
    "print(\"time:\", time.time()-start)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.7",
   "language": "sagemath",
   "metadata": {
    "cocalc": {
     "description": "Open-source mathematical software system",
     "priority": 10,
     "url": "https://www.sagemath.org/"
    }
   },
   "name": "sage-9.7",
   "resource_dir": "/ext/jupyter/kernels/sage-9.7"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}
